Wavelet-based Edge Multiscale Finite Element Methods for Singularly Perturbed Convection-Diffusion Equations

We propose a novel efficient and robust Wavelet-based Edge Multiscale Finite Element Method (WEMsFEM) motivated by \cite{MR3980476,GL18} to solve the singularly perturbed convection-diffusion equations. The main idea is to first establish a local splitting of the solution over a local region by a local bubble part and local Harmonic extension part, and then derive a global splitting by means of Partition of Unity. This facilitates a representation of the solution as a summation of a global bubble part and a global Harmonic extension part, where the first part can be computed locally in parallel. To approximate the second part, we construct an edge multiscale ansatz space locally with hierarchical bases as the local boundary data that has a guaranteed approximation rate \noteLg{both inside and outside of the layers}. The key innovation of this proposed WEMsFEM lies in a provable convergence rate with little restriction on the mesh size. Its convergence rate with respect to the computational degree of freedom is rigorously analyzed, which is verified by extensive 2-d and 3-d numerical tests.

==> figures_cv/plotcv_error.m <==
%%% plot error with respect to l
close all;
Hcase=2;
%% model 1
if Hcase==1
l2=[2.18 0.82  0.37 0.003363 0.000568];%%H=1/32;
h1=[5.47 2.58 1.43 0.29 0.0426];%% H=1/32;
else
l2=[1.20 1.22 0.83 0.110641 0.001589 ];%%H=1/16;
h1=[3.46 2.48 1.73 0.478839 0.093743];%% H=1/16;
end
l=0:4;lw=1;
figure();
subplot(2,2,1)
plot(l,log10(l2/100),'.-b','MarkerSize',24,'linewidth',lw);hold on
plot(l,log10(h1/100),'.-r','MarkerSize',24,'linewidth',lw)
% xlabel('Level','FontSize',14);
ylabel('Relative error','FontSize',14);
% lgnd=legend('e_{L^2}','e_{H^1}');
% set(lgnd,'FontSize',18);
% set(gca,'XTick',peH,'FontSize',20)
set(gca,'fontsize',18)
title('Example 1','FontSize',18);
%% model 2
if Hcase==1
l2=[0.10  0.0090  0.0011 0.6939e-04 0.0899e-04];%%H=1/32;
h1=[2.91  0.55  0.10 0.1205/10 0.0198/10 ];%% H=1/32;
else
l2=[0.61  0.05  0.0054 0.000402 0.000076];%%H=1/16;
h1=[6.01  1.37  0.22  0.030779 0.007744];%% H=1/16; 
end
l=0:4;lw=1;
subplot(2,2,2)
plot(l,log10(l2/100),'.-b','MarkerSize',24,'linewidth',lw);hold on
plot(l,log10(h1/100),'.-r','MarkerSize',24,'linewidth',lw)
% xlabel('Level','FontSize',14);
ylabel('Relative error','FontSize',14);
% lgnd=legend('e_{L^2}','e_{H^1}');
% set(lgnd,'FontSize',18);
% set(gca,'XTick',peH,'FontSize',20)
set(gca,'fontsize',18)
title('Example 2','FontSize',18);
%% model 3
subplot(2,2,3)
if Hcase==1
l2=[0.25 0.08 0.01 0.000788 0.000050 ];%%H=1/32;
h1=[ 4.48 2.49  0.54 0.122 0.014920];%% H=1/32;
else
l2=[0.16 0.03 0.02 0.003725 0.000267];%%H=1/16;
h1=[1.95 1.31 1.1 0.233799 0.041330];%% H=1/16;
end
l=0:4;lw=1;

plot(l,log10(l2/100),'.-b','MarkerSize',24,'linewidth',lw);hold on
plot(l,log10(h1/100),'.-r','MarkerSize',24,'linewidth',lw)
xlabel('Level','FontSize',14);
ylabel('Relative error','FontSize',14);
% lgnd=legend('e_{L^2}','e_{H^1}');
% set(lgnd,'FontSize',18);
% set(gca,'XTick',peH,'FontSize',20)
set(gca,'fontsize',18)
title('Example 3','FontSize',18);

%% model 4
subplot(2,2,4)
if Hcase==1
l2=[ 0.40  0.08  0.0075 0.002374 0.001120];%%H=1/32;
h1=[  8.27 1.97  0.36 0.103 0.053180];%% H=1/32;
else
l2=[ 0.54  0.13  0.02 0.005203 0.002006];%%H=1/16;
h1=[ 6.83 2.08 0.52 0.147604 0.053042];%% H=1/16;
end
l=0:4;lw=1;

plot(l,log10(l2/100),'.-b','MarkerSize',24,'linewidth',lw);hold on
plot(l,log10(h1/100),'.-r','MarkerSize',24,'linewidth',lw)
xlabel('Level','FontSize',14);
% ylabel('Relative error','FontSize',14);
lgnd=legend('e_{L^2}','e_{H^1}');
set(lgnd,'FontSize',18);
% set(gca,'XTick',peH,'FontSize',20)
set(gca,'fontsize',18)
title('Example 4','FontSize',18);
